Learning Goal-Conditioned Policies Offline with Self-Supervised Reward Shaping

Developing agents that can execute multiple skills by learning from pre-collected datasets is an important problem in robotics, where online interaction with the environment is extremely time-consuming. Moreover, manually designing reward functions for every single desired skill is prohibitive. Prior works targeted these challenges by learning goal-conditioned policies from offline datasets without manually specified rewards, through hindsight relabelling. These methods suffer from the issue of sparsity of rewards, and fail at long-horizon tasks. In this work, we propose a novel self-supervised learning phase on the pre-collected dataset to understand the structure and the dynamics of the model, and shape a dense reward function for learning policies offline. We evaluate our method on three continuous control tasks, and show that our model significantly outperforms existing approaches, especially on tasks that involve long-term planning.

==> generate_figs.ipynb <==
{
 "cells": [
  {
   "cell_type": "code",
   "execution_count": 140,
   "metadata": {},
   "outputs": [],
   "source": [
    "import os\n",
    "import math\n",
    "import pandas as pd\n",
    "\n",
    "import matplotlib\n",
    "import matplotlib.pyplot as plt\n",
    "import matplotlib.image as mpimg\n",
    "import seaborn as sns\n",
    "\n",
    "%matplotlib inline"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 141,
   "metadata": {},
   "outputs": [],
   "source": [
    "linewidth = 5.52062486111\n",
    "\n",
    "sns.set_style(\"whitegrid\", {\n",
    "    'grid.linestyle': '--', 'xtick.bottom': True, 'ytick.left': True, 'axes.edgecolor': '.15',\n",
    "})\n",
    "\n",
    "plt.rc('font', size=9)\n",
    "plt.rc('font', family=\"Times New Roman\")\n",
    "plt.rcParams['font.weight'] = 'normal'\n",
    "plt.rcParams['axes.labelweight'] = 'normal'\n",
    "plt.rcParams['axes.titleweight'] = 'normal'\n",
    "plt.rcParams['axes.linewidth'] = .5\n",
    "plt.rcParams['font.stretch'] = 'condensed'\n",
    "plt.rc('font', serif=\"Times\")\n",
    "plt.rc('xtick', labelsize='x-small')\n",
    "plt.rc('ytick', labelsize='x-small')\n",
    "plt.rc('axes', titlesize='medium')\n",
    "plt.rc('axes', labelsize='small')\n",
    "plt.rc('legend',fontsize='small')\n",
    "plt.rcParams['xtick.major.pad'] = '2'\n",
    "plt.rcParams['ytick.major.pad'] = '2'\n",
    "plt.rcParams['xtick.major.width'] = .5\n",
    "plt.rcParams['xtick.major.size'] = 2\n",
    "plt.rcParams['ytick.major.width'] = .5\n",
    "plt.rcParams['ytick.major.size'] = 2\n",
    "plt.rcParams['axes.labelpad'] = 1\n",
    "plt.rcParams['axes.titlepad'] = 2\n",
    "plt.rcParams['figure.dpi'] = 200\n",
    "plt.rcParams['text.color'] = '.0'\n",
    "plt.rcParams['xtick.color'] = '.0'\n",
    "plt.rcParams['ytick.color'] = '.0'\n",
    "plt.rcParams['axes.labelcolor'] = '.0'\n"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 81,
   "metadata": {},
   "outputs": [],
   "source": [
    "load_wandb = True\n",
    "\n",
    "if load_wandb:\n",
    "    import wandb\n",
    "\n",
    "    api = wandb.Api()\n",
    "\n",
    "    runs = {env: api.runs(f\"linamezghani/offline_gcrl_{env}\") for env in [\"walker\", \"maze_U4rooms\", \"pusher\"]}\n",
    "    run_ids = {env: {run.name: run.id for run in runs[env]} for env in [\"walker\", \"maze_U4rooms\", \"pusher\"]}\n",
    "\n",
    "\n",
    "def add_all_seeds(exp_name):\n",
    "    return [exp_name, exp_name.replace('s123', 's234'), exp_name.replace('s123', 's345')]\n",
    "\n",
    "paper_dir = \"/private/home/linamezghani/papers/offline-gcrl/62a0af5647c916f651ac175b/\"\n",
    "figs_dir = os.path.join(paper_dir, 'fig')\n",
    "plot_data_dir = os.path.join(paper_dir, 'data')"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 82,
   "metadata": {},
   "outputs": [],
   "source": [
    "def create_df(exp_dict, metrics, env, num_samples=10000, window_size=10, smoothing=False):\n",
    "    df = pd.DataFrame()\n",
    "    for exp_id, exp_names in exp_dict.items():\n",
    "        for exp_name in exp_names:\n",
    "            temp_df = pd.DataFrame(columns=metrics + [\"step\"])\n",
    "            run = api.run(f\"linamezghani/offline_gcrl_{env}/{run_ids[env][exp_name]}\")\n",
    "            for i, row in run.history(samples=num_samples).iterrows():\n",
    "                for metric in metrics:\n",
    "                    if not math.isnan(row[metric]):\n",
    "                        temp_df.at[int(row[\"_step\"]), \"step\"] = int(row[\"_step\"])\n",
    "                        temp_df.at[int(row[\"_step\"]), metric] = row[metric]\n",
    "            if smoothing:\n",
    "                for metric in metrics:\n",
    "                    temp_df[metric] = temp_df[metric].rolling(window_size, min_periods=1).mean()\n",
    "            temp_df['exp_id'] = exp_id\n",
    "            temp_df['exp_name'] = exp_name\n",
    "            df = df.append(temp_df, ignore_index=True)\n",
    "    return df"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "## Actionable Models Comparison - Maze"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 5,
   "metadata": {},
   "outputs": [],
   "source": [
    "plot_id = \"maze_perf\"\n",
    "data_file = os.path.join(plot_data_dir, f\"{plot_id}.pkl\")\n",
    "\n",
    "if os.path.isfile(data_file):\n",
    "    df = pd.read_pickle(data_file)\n",
    "else:\n",
    "    metrics = [\n",
    "        \"eval/oracle_success\",\n",
    "        \"eval/oracle_success-room1\",\n",
    "        \"eval/oracle_success-room2\",\n",
    "        \"eval/oracle_success-room3\",\n",
    "        \"eval/oracle_success-room4\"\n",
    "    ]\n",
    "\n",
    "    exp_dict = {\n",
    "        \"Ours\": \"20220613-100554_maze_U4rooms_rs0.1-lr0.0003-bs2048-updates1000-alpha0.05-gamma0.9-graph_sig-reward-temp-1-subgoalTrue-asym-fix-seed_cudnn_s123_r0\",\n",
    "        \"HER\": \"20220613-082352_maze_U4rooms_baseline-HER-final-neg-action-None-neg-goal-zero_s123_r0\",\n",
    "        \"HER + random negative action\": \"20220613-082744_maze_U4rooms_baseline-HERu-final-neg-action-uniform-neg-goal-zero_s123_r0\",\n",
    "        \"Actionable Models\": \"20220613-081755_maze_U4rooms_baseline-AM-final-neg-action-policy-neg-goal-critic_s123_r0\",\n",
    "    }\n",
    "\n",
    "    for k, v in exp_dict.items():\n",
    "        exp_dict[k] = add_all_seeds(v)\n",
    "\n",
    "    df = create_df(exp_dict, metrics, env=\"maze_U4rooms\", smoothing=True)\n",
    "    df = df[df[\"step\"] < 1001]\n",
    "    \n",
    "    df.to_pickle(data_file)\n"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 6,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 1104.12x180 with 5 Axes>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    }
   ],
   "source": [
    "fig, axes = plt.subplots(1, 5, figsize=(linewidth, .9))\n",
    "lines = []\n",
    "\n",
    "major_xticks = [0, 500, 1000]\n",
    "minor_xticks = [250, 750]\n",
    "\n",
    "lineplot_kwargs = dict(\n",
    "    x=\"step\", ci=\"sd\", data=df, hue=\"exp_id\", legend=False, linewidth=0.8, label='dummy', palette='Set1'\n",
    ")\n",
    "\n",
    "set_kwargs = dict(xlabel='epoch', ylim=(-0.01, .6), yticks=[0, 0.2, 0.4, 0.6])\n",
    "\n",
    "sns.lineplot(\n",
    "    y=\"eval/oracle_success\", ax=axes[0], **lineplot_kwargs\n",
    ").set(\n",
    "    ylabel='Success Rate', title='Average', **set_kwargs\n",
    ")\n",
    "axes[0].set_xticks(major_xticks)\n",
    "axes[0].set_xticks(minor_xticks, minor=True)\n",
    "axes[0].grid(which='minor')\n",
    "\n",
    "for i in range(1, 5):\n",
    "    sns.lineplot(\n",
    "        y=f\"eval/oracle_success-room{i}\", ax=axes[i], **lineplot_kwargs\n",
    "    ).set(\n",
    "        ylabel=None, title=f'Room {i}', **set_kwargs\n",
    "    )\n",
    "    axes[i].tick_params(labelleft=False)\n",
    "    axes[i].set_xticks(major_xticks)\n",
    "    axes[i].set_xticks(minor_xticks, minor=True)\n",
    "    axes[i].grid(which='minor')\n",
    "\n",
    "lines, labels = axes[-1].get_legend_handles_labels()\n",
    "labels = df[\"exp_id\"].unique()\n",
    "leg = fig.legend(\n",
    "    lines, labels, ncol=4, loc=\"lower center\",  bbox_to_anchor = (0,-0.5,1,1),\n",
    "    bbox_transform=plt.gcf().transFigure, markerscale=0.01\n",
    ")\n",
    "\n",
    "\n",
    "for legobj in leg.legendHandles:\n",
    "    legobj.set_linewidth(1.5)\n",
    "\n",
    "plt.show()\n",
    "\n",
    "fig.savefig(os.path.join(figs_dir, f\"{plot_id}.pdf\"), bbox_inches='tight')"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "## RNet rewards vs. Graph Rewards - Maze"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 7,
   "metadata": {},
   "outputs": [],
   "source": [
    "plot_id = \"graph_vs_rnet_rewards\"\n",
    "data_file = os.path.join(plot_data_dir, f\"{plot_id}.pkl\")\n",
    "\n",
    "if os.path.isfile(data_file):\n",
    "    new_df = pd.read_pickle(data_file)\n",
    "else:\n",
    "    metrics = [\n",
    "        \"eval/oracle_success\",\n",
    "        \"eval/oracle_success-room1\",\n",
    "        \"eval/oracle_success-room2\",\n",
    "        \"eval/oracle_success-room3\",\n",
    "        \"eval/oracle_success-room4\"\n",
    "    ]\n",
    "\n",
    "    nice_names = [\"Avg\", \"Room1\", \"Room2\", \"Room3\", \"Room4\"]\n",
    "\n",
    "    rename_dict = {metrics[i]: nice_names[i] for i in range(len(metrics))}\n",
    "\n",
    "    exp_dict = {\n",
    "        \"Graph Reward\": \"20220613-100554_maze_U4rooms_rs0.1-lr0.0003-bs2048-updates1000-alpha0.05-gamma0.9-graph_sig-reward-temp-1-subgoalTrue-asym-fix-seed_cudnn_s123_r0\",\n",
    "        \"RNet Reward\": \"20220614-110702_maze_U4rooms_rnet-rewards-rs0.1_s123_r0\",\n",
    "    }\n",
    "\n",
    "    for k, v in exp_dict.items():\n",
    "        exp_dict[k] = add_all_seeds(v)\n",
    "\n",
    "    df = create_df(exp_dict, metrics, env=\"maze_U4rooms\")\n",
    "    df = df[df[\"step\"] < 1001]\n",
    "    df = df[df[\"step\"] > 900]\n",
    "    df = df.rename(columns=rename_dict)\n",
    "    \n",
    "    new_df = df.melt(\n",
    "        var_name = 'metric', value_vars=nice_names, id_vars=[\"exp_id\"], value_name=\"Success Rate\"\n",
    "    )\n",
    "    \n",
    "    new_df.to_pickle(data_file)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 8,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 331.237x200 with 1 Axes>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    }
   ],
   "source": [
    "fig = plt.figure(figsize=(.3 * linewidth, 1))\n",
    "sns.barplot(\n",
    "    x=\"metric\", y=\"Success Rate\", data=new_df, hue=\"exp_id\", capsize=.11, errwidth=.7, palette='Set2'\n",
    ").set(\n",
    "    xlabel=None, ylim=(-0.02, 0.55), yticks=[0, 0.25, 0.5]\n",
    ")\n",
    "plt.yticks([0, 0.125, 0.25, 0.375, 0.5], [0., None, 0.25, None, 0.5])\n",
    "plt.gca().legend().set_title('')\n",
    "plt.gca().legend(loc=\"lower center\", bbox_to_anchor = (0,-0.42,1,1), bbox_transform = plt.gcf().transFigure)\n",
    "plt.show()\n",
    "\n",
    "fig.savefig(os.path.join(figs_dir, f\"{plot_id}.pdf\"), bbox_inches='tight')"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "## Actionable Models Comparison - Walker"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 9,
   "metadata": {},
   "outputs": [],
   "source": [
    "plot_id = \"walker_perf\"\n",
    "data_file = os.path.join(plot_data_dir, f\"{plot_id}.pkl\")\n",
    "\n",
    "if os.path.isfile(data_file):\n",
    "    df = pd.read_pickle(data_file)\n",
    "else:\n",
    "    metrics = [\"eval/oracle_success\"]\n",
    "\n",
    "    exp_dict = {\n",
    "        \"Ours\": \"20220613-074149_walker_unsup-final-vec_edge-transTrue-subgoal-transTrue-with-velo_rb1M_s123_r0\",\n",
    "        \"HER\": \"20220613-093751_walker_baseline-AMHER-final-neg-action-None-neg-goal-zero_s123_r0\",\n",
    "        \"HER + random neg action\": \"20220613-093751_walker_baseline-AMHER-final-neg-action-uniform-neg-goal-zero_s123_r0\",\n",
    "        \"Actionable Models\": \"20220613-093751_walker_baseline-AMHER-final-neg-action-policy-neg-goal-critic_s123_r0\",\n",
    "    }\n",
    "\n",
    "    for k, v in exp_dict.items():\n",
    "        exp_dict[k] = add_all_seeds(v)\n",
    "\n",
    "    df = create_df(exp_dict, metrics, env='walker', smoothing=True)\n",
    "    df = df[df[\"step\"] < 1001]\n",
    "    df.to_pickle(data_file)\n"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 10,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 541.021x200 with 1 Axes>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    }
   ],
   "source": [
    "fig = plt.figure(figsize=(.49 * linewidth, 1.))\n",
    "ax = fig.gca()\n",
    "\n",
    "figx = 0.15\n",
    "figy = 0.22\n",
    "figh = 0.72\n",
    "figw = 0.3\n",
    "\n",
    "sns.lineplot(\n",
    "    x=\"step\", y=\"eval/oracle_success\", ci=\"sd\", data=df, hue=\"exp_id\",  linewidth=0.8, palette='Set1'\n",
    ").set(ylabel='Success Rate', xlabel='epoch')\n",
    "plt.xticks([0, 250, 500, 750, 1000], labels=[0, None, 500, None, 1000])\n",
    "plt.yticks([0, 0.1, 0.2, 0.3, 0.4], [0., None, 0.2, None, 0.4])\n",
    "\n",
    "\n",
    "\n",
    "plt.gca().legend().set_title('')\n",
    "plt.gca().legend(loc=\"center right\", bbox_to_anchor = (2.95, 0.5))\n",
    "ax.set_position([figx, figy, figw, figh])\n",
    "\n",
    "plt.show()\n",
    "\n",
    "fig.savefig(os.path.join(figs_dir, f\"{plot_id}.pdf\"), bbox_inches='tight')"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "## Transition Augmentations - Walker"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 11,
   "metadata": {},
   "outputs": [],
   "source": [
    "plot_id = \"transition_augmentation\"\n",
    "data_file = os.path.join(plot_data_dir, f\"{plot_id}.pkl\")\n",
    "\n",
    "if os.path.isfile(data_file):\n",
    "    df = pd.read_pickle(data_file)\n",
    "else:\n",
    "    metrics = [\n",
    "        \"eval/oracle_success\",\n",
    "    ]\n",
    "\n",
    "    exp_dict = {\n",
    "        \"Subgoal + Edge\": \"20220613-074149_walker_unsup-final-vec_edge-transTrue-subgoal-transTrue-with-velo_rb1M_s123_r0\",\n",
    "        \"Subgoal Only\": \"20220613-074149_walker_unsup-final-vec_edge-transFalse-subgoal-transTrue-with-velo_rb1M_s123_r0\",\n",
    "        \"Edge Only\": \"20220613-074149_walker_unsup-final-vec_edge-transTrue-subgoal-transFalse-with-velo_rb1M_s123_r0\",\n",
    "        \"No Augmentation\": \"20220613-074149_walker_unsup-final-vec_edge-transFalse-subgoal-transFalse-with-velo_rb1M_s123_r0\",\n",
    "    }\n",
    "\n",
    "    for k, v in exp_dict.items():\n",
    "        exp_dict[k] = add_all_seeds(v)\n",
    "\n",
    "    df = create_df(exp_dict, metrics, env='walker', smoothing=True)\n",
    "    df = df[df[\"step\"] < 1001]\n",
    "    df = df[df[\"step\"] > 900]\n",
    "    df[''] = ''\n",
    "    df.to_pickle(data_file)\n"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 12,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 541.021x200 with 1 Axes>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    }
   ],
   "source": [
    "fig = plt.figure(figsize=(.49 * linewidth, 1.))\n",
    "ax = fig.gca()\n",
    "\n",
    "figx = 0.15\n",
    "figy = 0.22\n",
    "figh = 0.72\n",
    "figw = 0.3\n",
    "\n",
    "sns.barplot(\n",
    "    x=\"\", y=\"eval/oracle_success\", data=df, hue=\"exp_id\", capsize=.05, errwidth=.7, palette='Set2'\n",
    ").set(\n",
    "    xlabel=None, ylabel=\"Success Rate\"\n",
    ")\n",
    "plt.gca().legend().set_title('')\n",
    "plt.gca().legend(loc=\"center right\", bbox_to_anchor = (2.5, 0.5))\n",
    "plt.yticks([0, 0.1, 0.2, 0.3, 0.4], [0., None, 0.2, None, 0.4])\n",
    "ax.set_position([figx, figy, figw, figh])\n",
    "\n",
    "plt.show()\n",
    "\n",
    "fig.savefig(os.path.join(figs_dir, f\"{plot_id}.pdf\"), bbox_inches='tight')"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "## Transition Augmentations - Walker [Old]"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 13,
   "metadata": {},
   "outputs": [],
   "source": [
    "plot_id = \"transition_augmentation_old\"\n",
    "data_file = os.path.join(plot_data_dir, f\"{plot_id}.pkl\")\n",
    "\n",
    "if os.path.isfile(data_file):\n",
    "    df = pd.read_pickle(data_file)\n",
    "else:\n",
    "    metrics = [\n",
    "        \"eval/oracle_success\",\n",
    "    ]\n",
    "\n",
    "    exp_dict = {\n",
    "        \"Subgoal + Edge\": \"20220613-074149_walker_unsup-final-vec_edge-transTrue-subgoal-transTrue-with-velo_rb1M_s123_r0\",\n",
    "        \"Subgoal Only\": \"20220613-074149_walker_unsup-final-vec_edge-transFalse-subgoal-transTrue-with-velo_rb1M_s123_r0\",\n",
    "        \"Edge Only\": \"20220613-074149_walker_unsup-final-vec_edge-transTrue-subgoal-transFalse-with-velo_rb1M_s123_r0\",\n",
    "        \"No Augmentation\": \"20220613-074149_walker_unsup-final-vec_edge-transFalse-subgoal-transFalse-with-velo_rb1M_s123_r0\",\n",
    "    }\n",
    "\n",
    "    for k, v in exp_dict.items():\n",
    "        exp_dict[k] = add_all_seeds(v)\n",
    "\n",
    "    df = create_df(exp_dict, metrics, env='walker', smoothing=True)\n",
    "    df = df[df[\"step\"] < 1001]\n",
    "    df.to_pickle(data_file)\n"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 14,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 541.021x200 with 1 Axes>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    }
   ],
   "source": [
    "fig = plt.figure(figsize=(.49 * linewidth, 1.))\n",
    "ax = fig.gca()\n",
    "\n",
    "figx = 0.15\n",
    "figy = 0.22\n",
    "figh = 0.72\n",
    "figw = 0.3\n",
    "\n",
    "sns.lineplot(\n",
    "    x=\"step\", y=\"eval/oracle_success\", ci=\"sd\", data=df, hue=\"exp_id\",  linewidth=0.8, palette='Set1'\n",
    ").set(ylabel='Success Rate', xlabel='epoch')\n",
    "plt.xticks([0, 250, 500, 750, 1000], labels=[0, None, 500, None, 1000])\n",
    "plt.yticks([0, 0.1, 0.2, 0.3, 0.4], [0., None, 0.2, None, 0.4])\n",
    "\n",
    "\n",
    "\n",
    "plt.gca().legend().set_title('')\n",
    "plt.gca().legend(loc=\"center right\", bbox_to_anchor = (2.5, 0.5))\n",
    "ax.set_position([figx, figy, figw, figh])\n",
    "\n",
    "plt.show()\n",
    "\n",
    "fig.savefig(os.path.join(figs_dir, f\"{plot_id}.pdf\"), bbox_inches='tight')"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "## Actionable Models  Comparison - Walker all goals"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 15,
   "metadata": {},
   "outputs": [],
   "source": [
    "plot_id = \"walker_by_goal\"\n",
    "data_file = os.path.join(plot_data_dir, f\"{plot_id}.pkl\")\n",
    "\n",
    "if os.path.isfile(data_file):\n",
    "    df = pd.read_pickle(data_file)\n",
    "else:\n",
    "    metrics = [f\"eval/oracle_success-goal{i}\" for i in range(12)]\n",
    "\n",
    "    exp_dict = {\n",
    "        \"Ours\": \"20220613-074149_walker_unsup-final-vec_edge-transTrue-subgoal-transTrue-with-velo_rb1M_s123_r0\",\n",
    "        \"HER\": \"20220613-093751_walker_baseline-AMHER-final-neg-action-None-neg-goal-zero_s123_r0\",\n",
    "        \"HER + random neg action\": \"20220613-093751_walker_baseline-AMHER-final-neg-action-uniform-neg-goal-zero_s123_r0\",\n",
    "        \"Actionable Models\": \"20220613-093751_walker_baseline-AMHER-final-neg-action-policy-neg-goal-critic_s123_r0\",\n",
    "    }\n",
    "\n",
    "    for k, v in exp_dict.items():\n",
    "        exp_dict[k] = add_all_seeds(v)\n",
    "\n",
    "    df = create_df(exp_dict, metrics, env='walker', smoothing=True)\n",
    "    df = df[df[\"step\"] < 1001]\n",
    "    df.to_pickle(data_file)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 16,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 1104.12x800 with 12 Axes>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    }
   ],
   "source": [
    "fig, axes = plt.subplots(3, 4, figsize=(linewidth, 4))\n",
    "\n",
    "titles = ['Lie Back', 'Lie Front', 'Legs Up', 'Lunge', 'Side Angle', 'Stand',\n",
    "          'Lean Back', 'Boat', 'Bridge', 'Stand One Feet', 'Head Stand', 'Arabesque']\n",
    "\n",
    "for i in range(3):\n",
    "    for j in range(4):\n",
    "        goal_idx = i*4 + j\n",
    "        xlabel = 'epoch' if i == 2 else None\n",
    "        ylabel = 'Success Rate' if j == 0 else None\n",
    "        sns.lineplot(\n",
    "            x=\"step\", y=f\"eval/oracle_success-goal{goal_idx}\", ci=\"sd\", data=df,\n",
    "            hue=\"exp_id\", legend=False, palette='Set1', linewidth=.8,\n",
    "            ax=axes[i, j], label='prout'\n",
    "        ).set(title=titles[goal_idx], xlabel=xlabel, ylabel=ylabel, ylim=(-0.1, 1))\n",
    "        axes[i, j].set_xticks([0, 250, 500, 750, 1000], labels=[0, None, 500, None, 1000])\n",
    "        axes[i, j].set_yticks([0, 0.25, 0.5, 0.75, 1.0], [0., None, 0.5, None, 1.0])\n",
    "        if j > 0:\n",
    "            axes[i, j].tick_params(labelleft=False)\n",
    "        if i < 2:\n",
    "            axes[i, j].tick_params(labelbottom=False)\n",
    "\n",
    "lines, labels = axes[-1, -1].get_legend_handles_labels()\n",
    "labels = df[\"exp_id\"].unique()\n",
    "fig.legend(lines, labels, ncol = 4, loc=\"lower center\",  bbox_to_anchor = (0,-0.01,1,1), bbox_transform = plt.gcf().transFigure)\n",
    "plt.show()\n",
    "\n",
    "fig.savefig(os.path.join(figs_dir, f\"{plot_id}.pdf\"), bbox_inches='tight')\n"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "## Directed vs. Undirected - Maze"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 17,
   "metadata": {},
   "outputs": [],
   "source": [
    "plot_id = \"directed_vs_undirected_maze\"\n",
    "data_file = os.path.join(plot_data_dir, f\"{plot_id}.pkl\")\n",
    "\n",
    "if os.path.isfile(data_file):\n",
    "    new_df = pd.read_pickle(data_file)\n",
    "else:\n",
    "    metrics = [\n",
    "        \"eval/oracle_success\",\n",
    "        \"eval/oracle_success-room1\",\n",
    "        \"eval/oracle_success-room2\",\n",
    "        \"eval/oracle_success-room3\",\n",
    "        \"eval/oracle_success-room4\"\n",
    "    ]\n",
    "\n",
    "    nice_names = [\"Avg\", \"Room1\", \"Room2\", \"Room3\", \"Room4\"]\n",
    "\n",
    "    rename_dict = {metrics[i]: nice_names[i] for i in range(len(metrics))}\n",
    "\n",
    "    exp_dict = {\n",
    "        \"Directed\": \"20220613-100554_maze_U4rooms_rs0.1-lr0.0003-bs2048-updates1000-alpha0.05-gamma0.9-graph_sig-reward-temp-1-subgoalTrue-asym-fix-seed_cudnn_s123_r0\",\n",
    "        \"Undirected\": \"20220614-093631_maze_U4rooms_undirected-rs0.1-gamma0.9_s123_r0\",\n",
    "    }\n",
    "\n",
    "    for k, v in exp_dict.items():\n",
    "        exp_dict[k] = add_all_seeds(v)\n",
    "\n",
    "    df = create_df(exp_dict, metrics, env=\"maze_U4rooms\")\n",
    "    df = df[df[\"step\"] < 1001]\n",
    "    df = df[df[\"step\"] > 900]\n",
    "    df = df.rename(columns=rename_dict)\n",
    "    \n",
    "    new_df = df.melt(\n",
    "        var_name = 'metric', value_vars=nice_names, id_vars=[\"exp_id\"], value_name=\"Success Rate\"\n",
    "    )\n",
    "    \n",
    "    new_df.to_pickle(data_file)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 18,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 430.609x200 with 1 Axes>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    }
   ],
   "source": [
    "fig = plt.figure(figsize=(.39 * linewidth, 1))\n",
    "sns.barplot(\n",
    "    x=\"metric\", y=\"Success Rate\", data=new_df, hue=\"exp_id\", capsize=.11, errwidth=.7, palette='Set2'\n",
    ").set(\n",
    "    xlabel=None, ylim=(-0.02, 0.55), yticks=[0, 0.25, 0.5]\n",
    ")\n",
    "plt.yticks([0, 0.125, 0.25, 0.375, 0.5], [0., None, 0.25, None, 0.5])\n",
    "plt.gca().legend().set_title('')\n",
    "plt.gca().legend(loc=\"lower center\", bbox_to_anchor = (0,-0.42,1,1), bbox_transform = plt.gcf().transFigure)\n",
    "plt.show()\n",
    "\n",
    "fig.savefig(os.path.join(figs_dir, f\"{plot_id}.pdf\"), bbox_inches='tight')"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "## Directed vs. Undirected - Walker"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 19,
   "metadata": {},
   "outputs": [],
   "source": [
    "plot_id = \"directed_vs_undirected_walker\"\n",
    "data_file = os.path.join(plot_data_dir, f\"{plot_id}.pkl\")\n",
    "\n",
    "if os.path.isfile(data_file):\n",
    "    df = pd.read_pickle(data_file)\n",
    "else:\n",
    "    metrics = [\n",
    "        \"eval/oracle_success\",\n",
    "    ]\n",
    "\n",
    "    exp_dict = {\n",
    "        \"Directed\": \"20220613-074149_walker_unsup-final-vec_edge-transTrue-subgoal-transTrue-with-velo_rb1M_s123_r0\",\n",
    "        \"Undirected\": \"20220614-103605_walker_undirected_final_s123_r0\",\n",
    "    }\n",
    "\n",
    "    for k, v in exp_dict.items():\n",
    "        exp_dict[k] = add_all_seeds(v)\n",
    "\n",
    "    df = create_df(exp_dict, metrics, env='walker', smoothing=True)\n",
    "    df = df[df[\"step\"] < 1001]\n",
    "    df = df[df[\"step\"] > 900]\n",
    "    df[''] = ''\n",
    "    df.to_pickle(data_file)\n"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 20,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 541.021x200 with 1 Axes>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    }
   ],
   "source": [
    "fig = plt.figure(figsize=(.49 * linewidth, 1.))\n",
    "ax = fig.gca()\n",
    "\n",
    "figx = 0.15\n",
    "figy = 0.22\n",
    "figh = 0.72\n",
    "figw = 0.3\n",
    "\n",
    "sns.barplot(\n",
    "    x=\"\", y=\"eval/oracle_success\", data=df, hue=\"exp_id\", capsize=.05, errwidth=1., palette='Set2'\n",
    ").set(\n",
    "    xlabel=None, ylabel=\"Success Rate\",\n",
    ")\n",
    "plt.gca().legend().set_title('')\n",
    "plt.gca().legend(loc=\"center right\", bbox_to_anchor = (2.5, 0.5))\n",
    "plt.yticks([0, 0.1, 0.2, 0.3, 0.4], [0., None, 0.2, None, 0.4])\n",
    "ax.set_position([figx, figy, figw, figh])\n",
    "\n",
    "plt.show()\n",
    "\n",
    "fig.savefig(os.path.join(figs_dir, f\"{plot_id}.pdf\"), bbox_inches='tight')"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "## Actionable Models Comparison - Pusher"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 161,
   "metadata": {},
   "outputs": [],
   "source": [
    "plot_id = \"pusher_perf\"\n",
    "data_file = os.path.join(plot_data_dir, f\"{plot_id}.pkl\")\n",
    "\n",
    "if os.path.isfile(data_file):\n",
    "    df = pd.read_pickle(data_file)\n",
    "else:\n",
    "    metrics = [\"eval/puck_distance\", \"eval/hand_distance\"]\n",
    "\n",
    "    exp_dict = {\n",
    "        \"Ours\": \"20220823-010658_pusher_unsup_random-search_rs0.01_lr0.0005_alpha0.0001-rnet_weight100_s123_r0\",\n",
    "        #\"Topline\": \"20220818-021831_pusher_lr0.0006-alpha0.01-gamma0.95-oracle_dense-reward_s123_r0\",\n",
    "        \"HER\": \"20220819-090511_pusher_baseline-HER-lr0.0001-alpha0.001-gamma0.95-act_model-reward_s123_r0\",\n",
    "        \"HER + random neg action\": \"20220819-090511_pusher_baseline-HERu-lr0.0001-alpha0.001-gamma0.95-act_model-reward_s123_r0\",\n",
    "        \"Actionable Models\": \"20220819-090511_pusher_baseline-AM-lr0.0001-alpha0.001-gamma0.95-act_model-reward_s123_r0\",\n",
    "    }\n",
    "\n",
    "    for k, v in exp_dict.items():\n",
    "        exp_dict[k] = add_all_seeds(v)\n",
    "\n",
    "    df = create_df(exp_dict, metrics, env='pusher', smoothing=True)\n",
    "    df = df[df[\"step\"] < 1001]\n",
    "    df.to_pickle(data_file)\n",
    "    \n",
    "df['eval/average_distance'] = (df['eval/puck_distance'] + df['eval/hand_distance'])/2"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 162,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 1104.12x180 with 4 Axes>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    }
   ],
   "source": [
    "fig, axes = plt.subplots(1, 4, figsize=(linewidth, .9))\n",
    "lines = []\n",
    "\n",
    "major_xticks = [0, 500, 1000]\n",
    "minor_xticks = [250, 750]\n",
    "\n",
    "major_yticks=[0, 0.04, 0.08, 0.12]\n",
    "minor_yticks=[0.02, 0.06, 0.1]\n",
    "\n",
    "lineplot_kwargs = dict(\n",
    "    x=\"step\", ci=\"sd\", data=df, hue=\"exp_id\", legend=False, linewidth=0.8, label='dummy', palette='Set1'\n",
    ")\n",
    "\n",
    "img = mpimg.imread(f\"{figs_dir}/pusher.png\")\n",
    "axes[0].imshow(img)\n",
    "axes[0].axis('off')\n",
    "\n",
    "set_kwargs = dict(xlabel='epoch', ylim=(0., .12))\n",
    "\n",
    "sns.lineplot(\n",
    "    y=\"eval/puck_distance\", ax=axes[3], **lineplot_kwargs\n",
    ").set(\n",
    "    ylabel='', title='Puck Distance', **set_kwargs\n",
    ")\n",
    "axes[3].set_xticks(major_xticks)\n",
    "axes[3].set_xticks(minor_xticks, minor=True)\n",
    "axes[3].grid(which='minor')\n",
    "axes[3].set_yticks(major_yticks)\n",
    "axes[3].set_yticks(minor_yticks, minor=True)\n",
    "axes[3].tick_params(labelleft=False)\n",
    "#axes[0].grid(which='minor')\n",
    "\n",
    "sns.lineplot(\n",
    "    y=\"eval/hand_distance\", ax=axes[2], **lineplot_kwargs\n",
    ").set(\n",
    "    ylabel='', title='Hand Distance', **set_kwargs\n",
    ")\n",
    "axes[2].set_xticks(major_xticks)\n",
    "axes[2].set_xticks(minor_xticks, minor=True)\n",
    "axes[2].grid(which='minor')\n",
    "axes[2].set_yticks(major_yticks)\n",
    "axes[2].set_yticks(minor_yticks, minor=True)\n",
    "axes[2].tick_params(labelleft=False)\n",
    "#axes[1].grid(which='minor')\n",
    "\n",
    "sns.lineplot(\n",
    "    y=\"eval/average_distance\", ax=axes[1], **lineplot_kwargs\n",
    ").set(\n",
    "    ylabel='', title='Average Distance', **set_kwargs\n",
    ")\n",
    "axes[1].set_xticks(major_xticks)\n",
    "axes[1].set_xticks(minor_xticks, minor=True)\n",
    "axes[1].grid(which='minor')\n",
    "axes[1].set_yticks(major_yticks)\n",
    "axes[1].set_yticks(minor_yticks, minor=True)\n",
    "\n",
    "#axes[2].grid(which='minor')\n",
    "\n",
    "lines, labels = axes[-1].get_legend_handles_labels()\n",
    "labels = df[\"exp_id\"].unique()\n",
    "leg = fig.legend(\n",
    "    lines, labels, ncol=4, loc=\"lower center\",  bbox_to_anchor = (0.02,-0.5,1,1),\n",
    "    bbox_transform=plt.gcf().transFigure, markerscale=0.01\n",
    ")\n",
    "\n",
    "\n",
    "for legobj in leg.legendHandles:\n",
    "    legobj.set_linewidth(1.5)\n",
    "\n",
    "plt.show()\n",
    "\n",
    "fig.savefig(os.path.join(figs_dir, f\"{plot_id}.pdf\"), bbox_inches='tight')"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": []
  }
 ],
 "metadata": {
  "interpreter": {
   "hash": "cf66089e6564b3523a23033709ebf83d8aea34ca9b2601640b7b157eac599a69"
  },
  "kernelspec": {
   "display_name": "polybeast",
   "language": "python",
   "name": "polybeast"
  },
  "language_info": {
   "codemirror_mode": {
    "name": "ipython",
    "version": 3
   },
   "file_extension": ".py",
   "mimetype": "text/x-python",
   "name": "python",
   "nbconvert_exporter": "python",
   "pygments_lexer": "ipython3",
   "version": "3.7.4"
  }
 },
 "nbformat": 4,
 "nbformat_minor": 2
}

